A Closed-Form Upper Bound for Admissible Learning-Rate Steps in Belief-Space Dynamics

Learning-rate steps are usually treated as hyperparameters. This paper isolates a local beliefspace calculation: when an update is modeled as a projected forward step on the probability simplex, admissibility means contractivity in the natural KL/Bregman geometry. Under this model, the upper bound of an admissible step is not a tuning slogan but a formula.

==> make_admissible_step_figure.py <==
import numpy as np
import matplotlib.pyplot as plt
from pathlib import Path

# Style
plt.rcParams.update({
    "font.family": "DejaVu Sans",
    "font.size": 11,
    "axes.titlesize": 12,
    "axes.labelsize": 11,
    "legend.fontsize": 9,
    "xtick.labelsize": 9,
    "ytick.labelsize": 9,
    "figure.dpi": 160,
    "savefig.dpi": 300,
})

out = Path("figures")
out.mkdir(exist_ok=True)

# Binary simplex slice: p=(x,1-x), x in [0.5, 0.999]
# This slice visualizes how CE curvature makes the admissible endpoint shrink near the boundary.
eps = 1e-5
x = np.linspace(0.5, 0.999, 700)
p_min = 1 - x
p_max = x
eta_ce = 2 * (p_min ** 2) / p_max

# Normalized entropy and ADS logarithmic barrier
H = -(x * np.log(x) + (1 - x) * np.log(1 - x))
Hmax = np.log(2)
B = H / Hmax
alpha = -np.log(np.clip(1 - B, 1e-12, None))
backoff = 1 / (1 + alpha)
eta_ce_ads = eta_ce * backoff

# A few constant lr lines for intuition
constant_steps = [0.5, 0.1, 0.02, 0.005]

fig, axes = plt.subplots(1, 3, figsize=(13.2, 3.65), constrained_layout=True)

# Panel A: CE endpoint vs confidence
ax = axes[0]
ax.plot(x, eta_ce, color="#1f77b4", lw=2.4, label=r"CE endpoint $2\min(p)^2/\max(p)$")
for s in constant_steps:
    ax.axhline(s, color="0.72", lw=0.9, ls="--")
    # place labels only if visible
    if s <= eta_ce.max():
        ax.text(0.985, s * 1.06, rf"$\eta={s:g}$", ha="right", va="bottom", color="0.35", fontsize=8)
ax.set_yscale("log")
ax.set_xlim(0.5, 0.999)
ax.set_ylim(1e-6, 1.2)
ax.set_xlabel(r"largest belief coordinate $\max_i p_i$")
ax.set_ylabel(r"admissible endpoint $\eta_{\max}^{CE}$")
ax.set_title("A. Curvature endpoint shrinks near boundary")
ax.grid(True, which="both", alpha=0.22)
ax.legend(loc="lower left", frameon=False)

# Panel B: entropy backoff and final CE step
ax = axes[1]
ax.plot(x, eta_ce, color="#1f77b4", lw=2.0, label=r"curvature endpoint")
ax.plot(x, eta_ce_ads, color="#d62728", lw=2.2, label=r"with ADS backoff")
ax.fill_between(x, eta_ce_ads, eta_ce, color="#d62728", alpha=0.12, label="entropy safety margin")
ax.set_yscale("log")
ax.set_xlim(0.5, 0.999)
ax.set_ylim(1e-6, 1.2)
ax.set_xlabel(r"largest belief coordinate $\max_i p_i$")
ax.set_ylabel(r"step size")
ax.set_title("B. Entropy backs off from the endpoint")
ax.grid(True, which="both", alpha=0.22)
ax.legend(loc="lower left", frameon=False)

# Panel C: admissible/inadmissible region as a function of confidence
ax = axes[2]
Y = np.logspace(-6, 0, 500)
X, YY = np.meshgrid(x, Y)
threshold = np.interp(X[0], x, eta_ce_ads)
# region: 1 if admissible under entropy-aware bound
region = (YY <= threshold[None, :]).astype(float)
ax.contourf(X, YY, region, levels=[-0.1, 0.5, 1.1], colors=["#f2b6b6", "#b7dfb0"], alpha=0.85)
ax.plot(x, eta_ce_ads, color="black", lw=2.2, label=r"boundary $\eta_{CE}(B,p)$")
ax.plot(x, eta_ce, color="#1f77b4", lw=1.3, ls="--", label=r"raw CE endpoint")
ax.set_yscale("log")
ax.set_xlim(0.5, 0.999)
ax.set_ylim(1e-6, 1)
ax.set_xlabel(r"largest belief coordinate $\max_i p_i$")
ax.set_ylabel(r"chosen step $\eta$")
ax.set_title("C. Admissible region")
ax.text(0.58, 2e-5, "admissible", color="#1b5e20", weight="bold")
ax.text(0.76, 0.12, "not certified", color="#8b1a1a", weight="bold")
ax.grid(True, which="both", alpha=0.18)
ax.legend(loc="lower left", frameon=False)

# No super-title: panel titles carry the message, and the paper caption gives the formal statement.

for ext in ["png", "pdf"]:
    fig.savefig(out / f"admissible_ce_step.{ext}", bbox_inches="tight")

print(out / "admissible_ce_step.png")
print(out / "admissible_ce_step.pdf")


==> make_ood_collapse.py <==
"""
Direct belief-space experiment: distribution shift mid-trajectory.

Update beliefs directly via F_η(p) = proj_P(p - η ∇E(p)).
Target distribution shifts midway. When η exceeds the admissible bound,
contraction is lost → belief cannot track the shift → collapses to old anchor.

Pure demonstration of the theorem: no neural network, no parameter space,
no pullback. Just the projected forward map on the simplex.

Output: paper_step/figures/ood_collapse.pdf
"""

import numpy as np
import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
from matplotlib.gridspec import GridSpec

np.random.seed(42)

# ── Belief-space dynamics ──────────────────────────────────────────────
N_CLASSES = 3

def proj_simplex(v):
    """Project onto probability simplex (Euclidean, for simplicity)."""
    # Sort descending, find threshold
    u = np.sort(v)[::-1]
    css = np.cumsum(u)
    rho = np.searchsorted((css - 1) / (np.arange(len(u)) + 1) < u, True)
    theta = (css[rho-1] - 1) / rho if rho > 0 else 1.0
    return np.maximum(v - theta, 0)

def cross_entropy_energy(p, target):
    """E(p) = -Σ target_i * log(p_i)."""
    return -np.sum(target * np.log(p + 1e-12))

def grad_E(p, target):
    """∇E(p) = -target / p (elementwise)."""
    return -target / (p + 1e-12)

def forward_step(p, target, eta):
    """Mirror descent with entropy mirror map φ(p) = Σ p_i log p_i.
    
    Closed form: p_{t+1}[i] ∝ p_t[i] * exp(-η ∇E(p_t)[i])
    Since ∇E(p) = -target/p (elementwise):
    p_{t+1}[i] ∝ p_t[i] * exp(η * target_i / p_t[i])
    """
    g = grad_E(p, target)  # g_i = -target_i / p_i
    log_update = -eta * g  # = eta * target_i / p_i
    # Numerically stable: subtract max before exp
    log_update = np.clip(log_update, -50, 50)  # prevent overflow
    new_p = p * np.exp(log_update)
    eps = 1e-12
    new_p = np.maximum(new_p, eps)
    return new_p / new_p.sum()

def admissible_bound(p):
    """η_max(p) = 2·min(p_i)²/max(p_i)."""
    return 2 * p.min()**2 / (p.max() + 1e-12)

def entropy_barrier(p):
    H = -np.sum(p * np.log(p + 1e-12))
    H_max = np.log(N_CLASSES)
    B = min(H / H_max, 1 - 1e-10)
    return 1 / (1 - np.log(1 + 1e-10 - B))

def kl_div(p, q):
    return np.sum(p * np.log((p + 1e-12) / (q + 1e-12)))

# ── Setup ──────────────────────────────────────────────────────────────
# Phase 1 target: imbalanced distribution A
target_a = np.array([0.7, 0.2, 0.1])
# Phase 2 target: flipped — class 2 now dominant
target_b = np.array([0.1, 0.2, 0.7])

# Initial belief: uniform
p0 = np.ones(N_CLASSES) / N_CLASSES

print(f"Admissible bound at uniform p0: {admissible_bound(p0):.4f}")

STEPS = 400
SHIFT_STEP = 200

HIGH_ETA = 2.0   # ~3x initial bound, ~70x converged bound → clear instability
LOW_ETA  = 0.1   # well below bound
ADS_BASE = 1.0

def run(eta, use_ads=False):
    p = p0.copy()
    target = target_a.copy()
    log = {"step": [], "kl_true": [], "bound": [], "eff_eta": [],
           "p": [], "entropy": []}

    for s in range(STEPS):
        if s == SHIFT_STEP:
            target = target_b.copy()

        bound = admissible_bound(p)
        if use_ads:
            eta_eff = min(eta, bound) * entropy_barrier(p)
        else:
            eta_eff = eta

        p = forward_step(p, target, eta_eff)
        kl = kl_div(p, target)

        if s % 2 == 0:
            log["step"].append(s)
            log["kl_true"].append(kl)
            log["bound"].append(bound)
            log["eff_eta"].append(eta_eff)
            log["p"].append(p.copy())
            H = -np.sum(p * np.log(p + 1e-12))
            log["entropy"].append(H / np.log(N_CLASSES))

    return {k: (np.array(v) if k != "p" else v) for k, v in log.items()}

results = {}
results["High η=2.0"]   = run(HIGH_ETA, use_ads=False)
results["Low η=0.1"]   = run(LOW_ETA, use_ads=False)
results["ADS-aware"]    = run(ADS_BASE, use_ads=True)

# ── Plot ───────────────────────────────────────────────────────────────
fig = plt.figure(figsize=(14, 8))
gs = GridSpec(2, 3, figure=fig, hspace=0.45, wspace=0.30)

colors = {"High η=2.0": "#e74c3c", "Low η=0.1": "#2ecc71",
          "ADS-aware": "#3498db"}

# A: KL divergence to TRUE target (the main claim)
ax = fig.add_subplot(gs[0, 0])
for name, res in results.items():
    ax.plot(res["step"], res["kl_true"], color=colors[name], lw=1.8, label=name)
ax.axvline(x=SHIFT_STEP, color="gray", ls="--", lw=1, alpha=0.5,
           label=f"Shift (step {SHIFT_STEP})")
ax.set_xlabel("Belief step"); ax.set_ylabel(r"$D_{\mathrm{KL}}(p \| p^*)$")
ax.set_title("A: KL divergence to true target")
ax.legend(fontsize=7.5, loc="upper right")
ax.set_yscale("log")

# B: Belief trajectory — probability of class 2 (target class)
ax = fig.add_subplot(gs[0, 1])
for name, res in results.items():
    p2 = [pp[2] for pp in res["p"]]
    ax.plot(res["step"], p2, color=colors[name], lw=1.8, label=name)
ax.axvline(x=SHIFT_STEP, color="gray", ls="--", lw=1, alpha=0.5)
ax.axhline(y=0.7, color="gray", ls=":", alpha=0.3)
ax.axhline(y=0.1, color="gray", ls=":", alpha=0.3)
ax.set_xlabel("Belief step"); ax.set_ylabel("P(class 2)")
ax.set_title("B: Belief in class 2 (phase 2 target)")
ax.legend(fontsize=7.5, loc="lower right")

# C: Normalized entropy
ax = fig.add_subplot(gs[0, 2])
for name, res in results.items():
    ax.plot(res["step"], res["entropy"], color=colors[name], lw=1.8, label=name)
ax.axvline(x=SHIFT_STEP, color="gray", ls="--", lw=1, alpha=0.5)
ax.set_xlabel("Belief step"); ax.set_ylabel("B(p)")
ax.set_title("C: Belief entropy")
ax.legend(fontsize=7.5, loc="upper right")

# D: Admissible bound vs effective step size
ax = fig.add_subplot(gs[1, 0])
ax.plot(results["ADS-aware"]["step"], results["ADS-aware"]["bound"],
        color="gray", lw=2, label=r"$\eta_{\max}(p)$")
ax.axhline(y=HIGH_ETA, color=colors["High η=2.0"], ls="--", lw=1, alpha=0.6, label="High η=2.0")
ax.axhline(y=LOW_ETA,  color=colors["Low η=0.1"], ls="--", lw=1, alpha=0.6, label="Low η=0.1")
ax.plot(results["ADS-aware"]["step"], results["ADS-aware"]["eff_eta"],
        color=colors["ADS-aware"], lw=1.8, label="ADS effective η")
ax.axvline(x=SHIFT_STEP, color="gray", ls="--", lw=1, alpha=0.5)
ax.set_xlabel("Belief step"); ax.set_ylabel("Step size"); ax.set_yscale("log")
ax.set_title(r"D: $\eta_{\max}(p)$ vs effective $\eta$")
ax.legend(fontsize=6.5, loc="upper right")

# E: Step-size ratio
ax = fig.add_subplot(gs[1, 1])
for name, res in results.items():
    ratio = res["eff_eta"] / (res["bound"] + 1e-12)
    ax.plot(res["step"], ratio, color=colors[name], lw=1.5, label=name)
ax.axhline(y=1.0, color="gray", ls=":", alpha=0.5, label="Admissible")
ax.axvline(x=SHIFT_STEP, color="gray", ls="--", lw=1, alpha=0.5)
ax.set_xlabel("Belief step"); ax.set_ylabel(r"$\eta / \eta_{\max}$")
ax.set_yscale("log")
ax.set_title(r"E: Step-size ratio $\eta / \eta_{\max}$")
ax.legend(fontsize=7.5, loc="upper right")

# F: Full belief simplex trajectory (phase space)
ax = fig.add_subplot(gs[1, 2])
# Plot simplex triangle
triangle = np.array([[0, 0], [1, 0], [0.5, np.sqrt(3)/2]])
ax.plot([triangle[0,0], triangle[1,0]], [triangle[0,1], triangle[1,1]], 'k-', lw=0.5)
ax.plot([triangle[1,0], triangle[2,0]], [triangle[1,1], triangle[2,1]], 'k-', lw=0.5)
ax.plot([triangle[2,0], triangle[0,0]], [triangle[2,1], triangle[0,1]], 'k-', lw=0.5)
# Barycentric coordinates: (p0, p1, p2) → (x, y)
# x = p1 + 0.5*p2, y = (sqrt(3)/2)*p2
for name, res in results.items():
    pts = res["p"]
    xs = [p[1] + 0.5*p[2] for p in pts]
    ys = [np.sqrt(3)/2 * p[2] for p in pts]
    ax.plot(xs, ys, color=colors[name], lw=0.8, alpha=0.8, label=name)
    # Start and end markers
    ax.scatter([xs[0]], [ys[0]], color=colors[name], s=30, marker='o', zorder=5)
    ax.scatter([xs[-1]], [ys[-1]], color=colors[name], s=50, marker='*', zorder=5)

# Target markers
t_a_x = target_a[1] + 0.5*target_a[2]
t_a_y = np.sqrt(3)/2 * target_a[2]
t_b_x = target_b[1] + 0.5*target_b[2]
t_b_y = np.sqrt(3)/2 * target_b[2]
ax.scatter([t_a_x], [t_a_y], color='black', s=80, marker='s', zorder=6, label="Target A")
ax.scatter([t_b_x], [t_b_y], color='black', s=80, marker='D', zorder=6, label="Target B")
ax.set_xlabel("Simplex"); ax.set_title("F: Belief trajectory on simplex")
ax.legend(fontsize=6, loc="upper right")
ax.set_aspect('equal')
ax.axis('off')

fig.suptitle(
    "Direct Belief-Space Dynamics: Bound Violation Prevents Distribution-Shift Tracking\n"
    f"Phase 1: target A={target_a}.  Phase 2: target B={target_b}.  "
    f"Shift at step {SHIFT_STEP}.",
    fontsize=11, fontweight="bold", y=1.02)

plt.savefig("figures/ood_collapse.pdf", dpi=150,
            bbox_inches="tight", pad_inches=0.2)
plt.close()

print("Saved to figures/ood_collapse.pdf")
for name, res in results.items():
    pre_kl  = res["kl_true"][SHIFT_STEP//2 - 2]
    post_kl = res["kl_true"][-1]
    p2_final = res["p"][-1][2]
    print(f"  {name:15s}: pre-shift KL={pre_kl:.4f}, final KL={post_kl:.4f}, "
          f"final P(y=2)={p2_final:.4f} (target={target_b[2]:.1f})")


==> paper_step/make_admissible_step_figure.py <==
import numpy as np
import matplotlib.pyplot as plt
from pathlib import Path

# Style
plt.rcParams.update({
    "font.family": "DejaVu Sans",
    "font.size": 11,
    "axes.titlesize": 12,
    "axes.labelsize": 11,
    "legend.fontsize": 9,
    "xtick.labelsize": 9,
    "ytick.labelsize": 9,
    "figure.dpi": 160,
    "savefig.dpi": 300,
})

out = Path("figures")
out.mkdir(exist_ok=True)

# Binary simplex slice: p=(x,1-x), x in [0.5, 0.999]
# This slice visualizes how CE curvature makes the admissible endpoint shrink near the boundary.
eps = 1e-5
x = np.linspace(0.5, 0.999, 700)
p_min = 1 - x
p_max = x
eta_ce = 2 * (p_min ** 2) / p_max

# Normalized entropy and ADS logarithmic barrier
H = -(x * np.log(x) + (1 - x) * np.log(1 - x))
Hmax = np.log(2)
B = H / Hmax
alpha = -np.log(np.clip(1 - B, 1e-12, None))
backoff = 1 / (1 + alpha)
eta_ce_ads = eta_ce * backoff

# A few constant lr lines for intuition
constant_steps = [0.5, 0.1, 0.02, 0.005]

fig, axes = plt.subplots(1, 3, figsize=(13.2, 3.65), constrained_layout=True)

# Panel A: CE endpoint vs confidence
ax = axes[0]
ax.plot(x, eta_ce, color="#1f77b4", lw=2.4, label=r"CE endpoint $2\min(p)^2/\max(p)$")
for s in constant_steps:
    ax.axhline(s, color="0.72", lw=0.9, ls="--")
    # place labels only if visible
    if s <= eta_ce.max():
        ax.text(0.985, s * 1.06, rf"$\eta={s:g}$", ha="right", va="bottom", color="0.35", fontsize=8)
ax.set_yscale("log")
ax.set_xlim(0.5, 0.999)
ax.set_ylim(1e-6, 1.2)
ax.set_xlabel(r"largest belief coordinate $\max_i p_i$")
ax.set_ylabel(r"admissible endpoint $\eta_{\max}^{CE}$")
ax.set_title("A. Curvature endpoint shrinks near boundary")
ax.grid(True, which="both", alpha=0.22)
ax.legend(loc="lower left", frameon=False)

# Panel B: entropy backoff and final CE step
ax = axes[1]
ax.plot(x, eta_ce, color="#1f77b4", lw=2.0, label=r"curvature endpoint")
ax.plot(x, eta_ce_ads, color="#d62728", lw=2.2, label=r"with ADS backoff")
ax.fill_between(x, eta_ce_ads, eta_ce, color="#d62728", alpha=0.12, label="entropy safety margin")
ax.set_yscale("log")
ax.set_xlim(0.5, 0.999)
ax.set_ylim(1e-6, 1.2)
ax.set_xlabel(r"largest belief coordinate $\max_i p_i$")
ax.set_ylabel(r"step size")
ax.set_title("B. Entropy backs off from the endpoint")
ax.grid(True, which="both", alpha=0.22)
ax.legend(loc="lower left", frameon=False)

# Panel C: admissible/inadmissible region as a function of confidence
ax = axes[2]
Y = np.logspace(-6, 0, 500)
X, YY = np.meshgrid(x, Y)
threshold = np.interp(X[0], x, eta_ce_ads)
# region: 1 if admissible under entropy-aware bound
region = (YY <= threshold[None, :]).astype(float)
ax.contourf(X, YY, region, levels=[-0.1, 0.5, 1.1], colors=["#f2b6b6", "#b7dfb0"], alpha=0.85)
ax.plot(x, eta_ce_ads, color="black", lw=2.2, label=r"boundary $\eta_{CE}(B,p)$")
ax.plot(x, eta_ce, color="#1f77b4", lw=1.3, ls="--", label=r"raw CE endpoint")
ax.set_yscale("log")
ax.set_xlim(0.5, 0.999)
ax.set_ylim(1e-6, 1)
ax.set_xlabel(r"largest belief coordinate $\max_i p_i$")
ax.set_ylabel(r"chosen step $\eta$")
ax.set_title("C. Admissible region")
ax.text(0.58, 2e-5, "admissible", color="#1b5e20", weight="bold")
ax.text(0.76, 0.12, "not certified", color="#8b1a1a", weight="bold")
ax.grid(True, which="both", alpha=0.18)
ax.legend(loc="lower left", frameon=False)

# No super-title: panel titles carry the message, and the paper caption gives the formal statement.

for ext in ["png", "pdf"]:
    fig.savefig(out / f"admissible_ce_step.{ext}", bbox_inches="tight")

print(out / "admissible_ce_step.png")
print(out / "admissible_ce_step.pdf")


==> paper_step/make_ood_collapse.py <==
"""
Direct belief-space experiment: distribution shift mid-trajectory.

Update beliefs directly via F_η(p) = proj_P(p - η ∇E(p)).
Target distribution shifts midway. When η exceeds the admissible bound,
contraction is lost → belief cannot track the shift → collapses to old anchor.

Pure demonstration of the theorem: no neural network, no parameter space,
no pullback. Just the projected forward map on the simplex.

Output: paper_step/figures/ood_collapse.pdf
"""

import numpy as np
import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
from matplotlib.gridspec import GridSpec

np.random.seed(42)

# ── Belief-space dynamics ──────────────────────────────────────────────
N_CLASSES = 3

def proj_simplex(v):
    """Project onto probability simplex (Euclidean, for simplicity)."""
    # Sort descending, find threshold
    u = np.sort(v)[::-1]
    css = np.cumsum(u)
    rho = np.searchsorted((css - 1) / (np.arange(len(u)) + 1) < u, True)
    theta = (css[rho-1] - 1) / rho if rho > 0 else 1.0
    return np.maximum(v - theta, 0)

def cross_entropy_energy(p, target):
    """E(p) = -Σ target_i * log(p_i)."""
    return -np.sum(target * np.log(p + 1e-12))

def grad_E(p, target):
    """∇E(p) = -target / p (elementwise)."""
    return -target / (p + 1e-12)

def forward_step(p, target, eta):
    """Mirror descent with entropy mirror map φ(p) = Σ p_i log p_i.
    
    Closed form: p_{t+1}[i] ∝ p_t[i] * exp(-η ∇E(p_t)[i])
    Since ∇E(p) = -target/p (elementwise):
    p_{t+1}[i] ∝ p_t[i] * exp(η * target_i / p_t[i])
    """
    g = grad_E(p, target)  # g_i = -target_i / p_i
    log_update = -eta * g  # = eta * target_i / p_i
    # Numerically stable: subtract max before exp
    log_update = np.clip(log_update, -50, 50)  # prevent overflow
    new_p = p * np.exp(log_update)
    eps = 1e-12
    new_p = np.maximum(new_p, eps)
    return new_p / new_p.sum()

def admissible_bound(p):
    """η_max(p) = 2·min(p_i)²/max(p_i)."""
    return 2 * p.min()**2 / (p.max() + 1e-12)

def entropy_barrier(p):
    H = -np.sum(p * np.log(p + 1e-12))
    H_max = np.log(N_CLASSES)
    B = min(H / H_max, 1 - 1e-10)
    return 1 / (1 - np.log(1 + 1e-10 - B))

def kl_div(p, q):
    return np.sum(p * np.log((p + 1e-12) / (q + 1e-12)))

# ── Setup ──────────────────────────────────────────────────────────────
# Phase 1 target: imbalanced distribution A
target_a = np.array([0.7, 0.2, 0.1])
# Phase 2 target: flipped — class 2 now dominant
target_b = np.array([0.1, 0.2, 0.7])

# Initial belief: uniform
p0 = np.ones(N_CLASSES) / N_CLASSES

print(f"Admissible bound at uniform p0: {admissible_bound(p0):.4f}")

STEPS = 400
SHIFT_STEP = 200

HIGH_ETA = 2.0   # ~3x initial bound, ~70x converged bound → clear instability
LOW_ETA  = 0.1   # well below bound
ADS_BASE = 1.0

def run(eta, use_ads=False):
    p = p0.copy()
    target = target_a.copy()
    log = {"step": [], "kl_true": [], "bound": [], "eff_eta": [],
           "p": [], "entropy": []}

    for s in range(STEPS):
        if s == SHIFT_STEP:
            target = target_b.copy()

        bound = admissible_bound(p)
        if use_ads:
            eta_eff = min(eta, bound) * entropy_barrier(p)
        else:
            eta_eff = eta

        p = forward_step(p, target, eta_eff)
        kl = kl_div(p, target)

        if s % 2 == 0:
            log["step"].append(s)
            log["kl_true"].append(kl)
            log["bound"].append(bound)
            log["eff_eta"].append(eta_eff)
            log["p"].append(p.copy())
            H = -np.sum(p * np.log(p + 1e-12))
            log["entropy"].append(H / np.log(N_CLASSES))

    return {k: (np.array(v) if k != "p" else v) for k, v in log.items()}

results = {}
results["High η=2.0"]   = run(HIGH_ETA, use_ads=False)
results["Low η=0.1"]   = run(LOW_ETA, use_ads=False)
results["ADS-aware"]    = run(ADS_BASE, use_ads=True)

# ── Plot ───────────────────────────────────────────────────────────────
fig = plt.figure(figsize=(14, 8))
gs = GridSpec(2, 3, figure=fig, hspace=0.45, wspace=0.30)

colors = {"High η=2.0": "#e74c3c", "Low η=0.1": "#2ecc71",
          "ADS-aware": "#3498db"}

# A: KL divergence to TRUE target (the main claim)
ax = fig.add_subplot(gs[0, 0])
for name, res in results.items():
    ax.plot(res["step"], res["kl_true"], color=colors[name], lw=1.8, label=name)
ax.axvline(x=SHIFT_STEP, color="gray", ls="--", lw=1, alpha=0.5,
           label=f"Shift (step {SHIFT_STEP})")
ax.set_xlabel("Belief step"); ax.set_ylabel(r"$D_{\mathrm{KL}}(p \| p^*)$")
ax.set_title("A: KL divergence to true target")
ax.legend(fontsize=7.5, loc="upper right")
ax.set_yscale("log")

# B: Belief trajectory — probability of class 2 (target class)
ax = fig.add_subplot(gs[0, 1])
for name, res in results.items():
    p2 = [pp[2] for pp in res["p"]]
    ax.plot(res["step"], p2, color=colors[name], lw=1.8, label=name)
ax.axvline(x=SHIFT_STEP, color="gray", ls="--", lw=1, alpha=0.5)
ax.axhline(y=0.7, color="gray", ls=":", alpha=0.3)
ax.axhline(y=0.1, color="gray", ls=":", alpha=0.3)
ax.set_xlabel("Belief step"); ax.set_ylabel("P(class 2)")
ax.set_title("B: Belief in class 2 (phase 2 target)")
ax.legend(fontsize=7.5, loc="lower right")

# C: Normalized entropy
ax = fig.add_subplot(gs[0, 2])
for name, res in results.items():
    ax.plot(res["step"], res["entropy"], color=colors[name], lw=1.8, label=name)
ax.axvline(x=SHIFT_STEP, color="gray", ls="--", lw=1, alpha=0.5)
ax.set_xlabel("Belief step"); ax.set_ylabel("B(p)")
ax.set_title("C: Belief entropy")
ax.legend(fontsize=7.5, loc="upper right")

# D: Admissible bound vs effective step size
ax = fig.add_subplot(gs[1, 0])
ax.plot(results["ADS-aware"]["step"], results["ADS-aware"]["bound"],
        color="gray", lw=2, label=r"$\eta_{\max}(p)$")
ax.axhline(y=HIGH_ETA, color=colors["High η=2.0"], ls="--", lw=1, alpha=0.6, label="High η=2.0")
ax.axhline(y=LOW_ETA,  color=colors["Low η=0.1"], ls="--", lw=1, alpha=0.6, label="Low η=0.1")
ax.plot(results["ADS-aware"]["step"], results["ADS-aware"]["eff_eta"],
        color=colors["ADS-aware"], lw=1.8, label="ADS effective η")
ax.axvline(x=SHIFT_STEP, color="gray", ls="--", lw=1, alpha=0.5)
ax.set_xlabel("Belief step"); ax.set_ylabel("Step size"); ax.set_yscale("log")
ax.set_title(r"D: $\eta_{\max}(p)$ vs effective $\eta$")
ax.legend(fontsize=6.5, loc="upper right")

# E: Step-size ratio
ax = fig.add_subplot(gs[1, 1])
for name, res in results.items():
    ratio = res["eff_eta"] / (res["bound"] + 1e-12)
    ax.plot(res["step"], ratio, color=colors[name], lw=1.5, label=name)
ax.axhline(y=1.0, color="gray", ls=":", alpha=0.5, label="Admissible")
ax.axvline(x=SHIFT_STEP, color="gray", ls="--", lw=1, alpha=0.5)
ax.set_xlabel("Belief step"); ax.set_ylabel(r"$\eta / \eta_{\max}$")
ax.set_yscale("log")
ax.set_title(r"E: Step-size ratio $\eta / \eta_{\max}$")
ax.legend(fontsize=7.5, loc="upper right")

# F: Full belief simplex trajectory (phase space)
ax = fig.add_subplot(gs[1, 2])
# Plot simplex triangle
triangle = np.array([[0, 0], [1, 0], [0.5, np.sqrt(3)/2]])
ax.plot([triangle[0,0], triangle[1,0]], [triangle[0,1], triangle[1,1]], 'k-', lw=0.5)
ax.plot([triangle[1,0], triangle[2,0]], [triangle[1,1], triangle[2,1]], 'k-', lw=0.5)
ax.plot([triangle[2,0], triangle[0,0]], [triangle[2,1], triangle[0,1]], 'k-', lw=0.5)
# Barycentric coordinates: (p0, p1, p2) → (x, y)
# x = p1 + 0.5*p2, y = (sqrt(3)/2)*p2
for name, res in results.items():
    pts = res["p"]
    xs = [p[1] + 0.5*p[2] for p in pts]
    ys = [np.sqrt(3)/2 * p[2] for p in pts]
    ax.plot(xs, ys, color=colors[name], lw=0.8, alpha=0.8, label=name)
    # Start and end markers
    ax.scatter([xs[0]], [ys[0]], color=colors[name], s=30, marker='o', zorder=5)
    ax.scatter([xs[-1]], [ys[-1]], color=colors[name], s=50, marker='*', zorder=5)

# Target markers
t_a_x = target_a[1] + 0.5*target_a[2]
t_a_y = np.sqrt(3)/2 * target_a[2]
t_b_x = target_b[1] + 0.5*target_b[2]
t_b_y = np.sqrt(3)/2 * target_b[2]
ax.scatter([t_a_x], [t_a_y], color='black', s=80, marker='s', zorder=6, label="Target A")
ax.scatter([t_b_x], [t_b_y], color='black', s=80, marker='D', zorder=6, label="Target B")
ax.set_xlabel("Simplex"); ax.set_title("F: Belief trajectory on simplex")
ax.legend(fontsize=6, loc="upper right")
ax.set_aspect('equal')
ax.axis('off')

fig.suptitle(
    "Direct Belief-Space Dynamics: Bound Violation Prevents Distribution-Shift Tracking\n"
    f"Phase 1: target A={target_a}.  Phase 2: target B={target_b}.  "
    f"Shift at step {SHIFT_STEP}.",
    fontsize=11, fontweight="bold", y=1.02)

plt.savefig("figures/ood_collapse.pdf", dpi=150,
            bbox_inches="tight", pad_inches=0.2)
plt.close()

print("Saved to figures/ood_collapse.pdf")
for name, res in results.items():
    pre_kl  = res["kl_true"][SHIFT_STEP//2 - 2]
    post_kl = res["kl_true"][-1]
    p2_final = res["p"][-1][2]
    print(f"  {name:15s}: pre-shift KL={pre_kl:.4f}, final KL={post_kl:.4f}, "
          f"final P(y=2)={p2_final:.4f} (target={target_b[2]:.1f})")

